Habitable Worlds Observatory Living Worlds Working Group: Surface Biosignatures on Potentially Habitable Exoplanets

The Habitable Worlds Observatory (HWO) is the first NASA Astrophysics flagship mission with a key science goal of searching for signs of life on rocky habitable exoplanets beyond our solar system. The Living Worlds Community Working Group was charged with investigating how HWO could characterize planets orbiting stars in the solar neighborhood, search for signs of life, and interpret potential biosignatures within a false positive and false negative framework. The Surface Biosignatures Task assessed the measurement requirements and instrument needs to detect these biosignatures under an 'Earth through time' scenario. Surface biosignatures are planetary-scale spectral features resulting from absorption and/or scattering of radiation by organisms containing photosynthetic and non-photosynthetic pigments. This secondary class of biosignature can be used to corroborate atmospheric biosignatures by providing multiple lines of evidence to aid in assessing their biogenicity. Furthermore, surface biopigments are the only way to detect more primitive forms of anoxygenic photosynthesis if oxygenic photosynthesis never evolved. Key Findings: To detect biopigments on the surface of planets under Archean, Proterozoic, and Modern atmospheric compositions (15 percent coverage, 50 percent cloud cover), an SNR of 20-40 would be needed over 500-1100 nm. However, there may be some cases in which lower SNR is required; studies are ongoing. Coronagraph requirements: (1) The detection of surface biosignatures would be greatly enhanced by having as many parallel coronagraph channels as possible across the entire wavelength range with no or minimal gaps between channels. (2) Retrieval studies revealed that restricted wavelength ranges (e.g., 0.4 - 0.7 microns), such as may be used during initial survey strategies, are not sufficient to deconvolve the biopigment features from the abiotic background.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

